The Spectrum of Triangle-free Graphs

Denote by $q_n(G)$ the smallest eigenvalue of the signless Laplacian matrix of an $n$-vertex graph $G$. Brandt conjectured in 1997 that for regular triangle-free graphs $q_n(G) \leq \frac{4n}{25}$. We prove a stronger result: If $G$ is a triangle-free graph then $q_n(G) \leq \frac{15n}{94}< \frac{4n}{25}$. Brandt's conjecture is a subproblem of two famous conjectures of Erd\H{o}s: (1) Sparse-Half-Conjecture: Every $n$-vertex triangle-free graph has a subset of vertices of size $\left\lfloor\frac{n}{2}\right\rfloor$ spanning at most $n^2/50$ edges. (2) Every $n$-vertex triangle-free graph can be made bipartite by removing at most $n^2/25$ edges. In our proof we use linear algebraic methods to upper bound $q_n(G)$ by the ratio between the number of induced paths with 3 and 4 vertices. We give an upper bound on this ratio via the method of flag algebras.

==> lemma23.sage <==
def proof_assert(expr, comment):
	if (not expr): print("There is a problem with the verification of the proof: '%s' is FALSE" % comment); sys.exit(1)

Glist_perm=[2,5,3,7,6,4,8,12,9,10,13,11,0,1]  #translate nauty ordering to the one used in the paper (the last two coordinates are always zero)
GList=[list(graphs.nauty_geng("5 -t"))[i] for i in Glist_perm]

def P3_minus_P4():
	P3_count=[]
	P4_count=[]
	for G in GList:
		P3_count.append(0)
		P4_count.append(0)
		for comb in Combinations(range(5),3):
			if G.subgraph(comb).num_edges()==2: P3_count[-1]+=1
		for comb in Combinations(range(5),4):
			H=G.subgraph(comb)
			if (H.num_edges()==3) and (max(H.degree())==2): P4_count[-1]+=1
	
	proof_assert(P3_count[-2:]==[0,0],"the last two coordinates must be zero!")
	proof_assert(P4_count[-2:]==[0,0],"the last two coordinates must be zero!")
	return ((1/10)*30*vector(P3_count) - (1/5)*47*vector(P4_count))[:-2]
#

def square1():
	ineq=[]
	coef = (0,13,-52,+84)
	for G in GList:
		ineq.append(0)
		for root in Permutations(range(5),3):
			roottype=G.subgraph(root)
			if (roottype.num_edges()>0): continue
			unlab=list(filter(lambda x: x not in root,range(5)))
			sq_left = G.subgraph(list(root)+[unlab[0]])
			sq_right = G.subgraph(list(root)+[unlab[1]])
			ineq[-1] += coef[sq_left.num_edges()]*coef[sq_right.num_edges()]

	proof_assert( ineq[-2:]==[0,0],"the last two coordinates must be zero!")
	return (2/factorial(5))*vector(ineq)[:-2]
#	

def square2_index(H):
	if (H.num_edges()==3): return 1
	elif (min(H.degree())==0): return 0
	else: return 2
#

def square2():
	ineq=[]
	coef = [31,-63,3]
	for G in GList:
		ineq.append(0)
		for label in Permutations(range(5),3):
			root=G.subgraph(label)
			if (root.num_edges()!=1): continue
			if (root.degree(label[0])>0): continue

			unlab=list(filter(lambda x: x not in label,range(5)))
			sq_left = G.subgraph(list(label)+[unlab[0]])
			sq_right = G.subgraph(list(label)+[unlab[1]])
			if (sq_left.num_edges()==1): continue;
			if (sq_right.num_edges()==1): continue;

			ineq[-1] += coef[square2_index(sq_left)] * coef[square2_index(sq_right)]

	proof_assert( ineq[-2:]==[0,0],"the last two coordinates must be zero!")
	return (2/factorial(5))*vector(ineq)[:-2]
#

def square3_index(H,label):
	if (H.degree(label)==0): return 0
	elif (H.degree(label)==2): return 3
	elif (H.num_edges()==1): return 1
	else: return 2
#

def square3():
	ineq=[]
	coef = (94,-55,-14,58)
	for G in GList:
		ineq.append(0)
		for label in range(5):
			unlab=list(filter(lambda x: x!=label,range(5)))
			for (a,b) in Combinations(unlab,2):
				(c,d)=filter(lambda x: x not in [a,b], unlab)
				
				sq_left = G.subgraph([label,a,b])
				sq_right = G.subgraph([label,c,d])
				if (sq_left.num_edges()==0): continue;
				if (sq_right.num_edges()==0): continue;
				ineq[-1] += coef[square3_index(sq_left,label)] * coef[square3_index(sq_right,label)]

	proof_assert( ineq[-2:]==[0,0],"the last two coordinates must be zero!")
	return (1/30)*vector(ineq)[:-2]	
#

def square4_index(H,label):
	if (H.num_edges()==2): return 2
	else: return H.degree(label[0])
#

def square4():
	ineq=[]
	coef = (2,10,-24)
	for G in GList:
		ineq.append(0)
		for label in Permutations(range(5),2):
			root=G.subgraph(label)
			if (root.num_edges()!=0): continue
			unlab=list(filter(lambda x: x not in label,range(5)))
			for (a,b,c) in Permutations(unlab):
				mostleft = G.subgraph(list(label) +[a])
				sq_left = G.subgraph(list(label) +[b])
				sq_right = G.subgraph(list(label) +[c])
				if (mostleft.num_edges()!=1): continue;
				if (mostleft.degree(label[1])!=1): continue;
				if (sq_left.num_edges()==0): continue;
				if (sq_right.num_edges()==0): continue;
				ineq[-1] += coef[square4_index(sq_left,label)] * coef[square4_index(sq_right,label)]

	proof_assert( ineq[-2:]==[0,0],"the last two coordinates must be zero!")
	return (1/factorial(5))*vector(ineq)[:-2]	
#

def square56_index(H,label):
	if (H.num_edges()==1): return 0
	else: return H.degree(label[0])
#

def square56(coef):
	ineq=[]
	for G in GList:
		ineq.append(0)
		for label in Permutations(range(5),2):
			root=G.subgraph(label)
			if (root.num_edges()!=1): continue
			unlab=list(filter(lambda x: x not in label,range(5)))
			for (a,b,c) in Permutations(unlab):
				mostleft = G.subgraph(list(label) +[a])
				sq_left = G.subgraph(list(label) +[b])
				sq_right = G.subgraph(list(label) +[c])
				if (mostleft.degree(label[1])!=2): continue;
				ineq[-1] += coef[square56_index(sq_left,label)] * coef[square56_index(sq_right,label)]

	proof_assert( ineq[-2:]==[0,0],"the last two coordinates must be zero!")
	return (1/factorial(5))*vector(ineq)[:-2]	
#

def square5(): return square56((14,19,-44))
def square6(): return square56((9,-14,-3))


obj_vector = P3_minus_P4()
print("LHS of (8) =\t", obj_vector)
print()
weight = (1/33,12/209,3/1147,231/163,17/84,12/293)
M=[square1()]
print("row 1 of 30*M =\t", 30*M[-1])
M.append(square2())
print("row 2 of 30*M =\t", 30*M[-1])
M.append(square3())
print("row 3 of 30*M =\t", 30*M[-1])
M.append(square4())
print("row 4 of 30*M =\t", 30*M[-1])
M.append(square5())
print("row 5 of 30*M =\t", 30*M[-1])
M.append(square6())
print("row 6 of 30*M =\t", 30*M[-1])

nonneg_vector = sum([weight[i]*M[i] for i in range(6)])
proof_assert(min(obj_vector-nonneg_vector)>0, "the proof of non_negativity of the objective function failed")
print()
print("Using weights %s proves the inequality 30*P_3 - 47*P_4 > 0"%str(weight))

